Neutrino Mass Generation at TeV Scale and New Physics Signatures from Charged Higgs at the LHC for Photon Initiated Processes

We consider the collider phenomenology of a simple extension of the Standard Model (SM), which consists of an EW isospin $3/2$ scalar, $\Delta$ and a pair of EW isospin $1$ vector like fermions, $\Sigma$ and $\bar{\Sigma}$, responsible for generating tiny neutrino mass via the effective dimension seven operator. This scalar quadruplet with hypercharge Y = 3 has a plethora of implications at the collider experiments. Its signatures at TeV scale colliders are expected to be seen, if the quadruplet masses are not too far above the electroweak symmetry breaking scale. In this article, we study the phenomenology of multi-charged quadruplet scalars. In particular, we study the multi-lepton signatures at the Large Hadron Collider (LHC) experiment, arising from the production and decays of triply and doubly charged scalars. We studied Drell-Yan (DY) pair production as well as pair production of the charged scalars via photon-photon fusion. For doubly and triply charged scalars, photon fusion contributes significantly for large scalar masses. We also studied LHC constraints on the masses of doubly charged scalars in this model. We derive a lower mass limit of 725 GeV on doubly charged quadruplet scalar.

==> tex2grmly.sh <==
#!/bin/bash
  trap "rm -rf ${tmpdir}; exit" 0 1 2 3 15
texflnm=$1
if [ "${texflnm}" == "-h" ];
then 
cat<<EOF
#############################################
#   Program name: tex2grmly.sh
#     code by S M Bhattacharjee (somen@iopb.res.in) dtd 27/11/2017
#
#    Program to convert a LaTeX file to a txt file for Grammarly software
#     To run
#          ./tex2grmly.sh  filename.tex
#   replace filename.tex by your filename.    
#    or simply
#          ./tex2grmly.sh
#   which will prompt for a file name
#  You may omit ".tex" if you want, but if your filename is something like
#  abcd.tex.tex  then be CAREFUL - use the full name
# 
# A temporary folder TMP_GRMLY  will be created where the html file and 
# others will be created.  At the end it will be removed.
#
#  A few signals will be trapped -- ignore this line if this doesn't
#  mean anything to you.
#   To get this help, do:   ./tex2grmly -h   
###############################################
EOF

else


 if [ ${#texflnm} = 0 ] 
 then
  read -p  'file name missing;  supply a tex file name  like abcd.tex:  ' texflnm
 fi

 filename=$(basename "$texflnm")
 extension="${filename##*.}"
 filename="${filename%.*}"
 tmpdir='TMP_GRMLY'

 if test -s ${filename}.tex
 then 
   echo Making txt from ${filename}.tex

  mkdir -p ${tmpdir} 

  sed -e 's/^\\documentclass/\\documentclass\{article\}  \%/'  ${filename}.tex> ${tmpdir}/${filename}.tex

  cd ${tmpdir}
 
  echo  creating html version  from  ${extension} file

  latex2html -split 0 ${filename}.tex  1>/dev/null 2>&1

  if test -s ${filename}/${filename}.html
  then
    echo  file name  ${filename}.html  
    soffice --headless --cat ${filename}/${filename}.html |fold -w 80 -s  >${filename}.txt
    cp ${filename}.txt ../.

    echo ' txt file created' ${filename}.txt
    echo  'For help: ./tex2grmly.sh -h'
    status=0
  else
    echo 'Sorry, Problem with html creation'  
    echo ' Try by commenting out all special commands in tex file'
    echo  'For help: ./tex2grmly.sh -h'
    echo  'Bye'
    status=1
  fi

  cd ..
  echo ' ###############        cleaning up'
  rm -rf ${tmpdir}


 else
     echo ${filename}.tex does not exist.  
     echo  'For help: ./tex2grmly.sh -h'
     echo 'Bye'
   status=1
 fi

fi
exit ${status}

